Relativistic Core-Valence-Separated Molecular Mean-Field Exact-Two-Component Equation-of-Motion Coupled Cluster Theory: Applications to L-edge X-ray Absorption Spectroscopy

L-edge X-ray absorption spectra for first-row transition metal complexes are obtained from relativistic equation-of-motion singles and doubles coupled-cluster (EOM-CCSD) calculations that make use of the core-valence separation (CVS) scheme, with scalar and spin--orbit relativistic effects modeled within the molecular mean-field exact two-component (X2C) framework. By incorporating relativistic effects variationally at the Dirac--Coulomb--Breit (DCB) reference level, this method delivers accurate predictions of L-edge features, including energy shifts, intensity ratios, and fine-structure splittings, across a range of molecular systems. Benchmarking against perturbative spin--orbit treatments and relativistic TDDFT highlights the superior performance and robustness of the CVS-DCB-X2C-EOM-CCSD approach, including the reliability of basis set recontraction schemes. While limitations remain in describing high-density spectral regions, our results establish CVS-DCB-X2C-EOM-CCSD as a powerful and broadly applicable tool for relativistic core-excitation spectroscopy.

==> anc/Ar_contracted.csv <==
Calculated excitation energies and oscillator strengths of Ar atom using DCB-X2C-CVS-EOM-CCSD with the contracted basis described in the main text. These data correspond to panel 4 of Figure 1 in the main text. 
energy(E_h), oscillator strength
9.011946829651,7.354943e-09,
9.011946829651,-1.641867e-09,
9.011946829652,2.233458e-09,
9.011946829653,1.123634e-08,
9.011946829655,7.162248e-09,
9.013422729166,0.001974200505,
9.013422730286,0.001935162018,
9.013422730322,0.001973300255,
9.067892248432,6.932402e-24,
9.067892250351,1.265330e-23,
9.067892251430,-9.574952e-24,
9.069015462851,7.535590e-23,
9.069015473529,8.759788e-24,
9.069015473529,-1.370552e-26,
9.069015473530,1.434021e-26,
9.069015473530,-2.260498e-27,
9.069015473710,-1.484825e-27,
9.069015481326,-5.395102e-28,
9.069288304840,2.692034e-24,
9.069288313785,1.967413e-23,
9.069288314135,-5.893417e-23,
9.069288317051,-4.737211e-24,
9.069288317175,2.073559e-23,
9.069993472733,-7.818899e-24,
9.069993474395,3.177785e-24,
9.069993475052,7.338987e-24,
9.070091010981,-2.473808e-24,
9.070091012510,4.500441e-24,
9.070091013420,8.082967e-23,
9.070091016627,-3.473814e-24,
9.070091017928,5.420712e-23,
9.073675751654,4.637680e-23,
9.090118162301,1.436370e-08,
9.090859860853,0.000953231328,
9.090859865443,0.000943698729,
9.090859883240,0.000950514770,
9.105796886400,-2.913936e-10,
9.105796886401,7.993933e-10,
9.105796886402,1.787471e-09,
9.105796886402,1.529279e-09,
9.105796886441,1.062995e-09,
9.106177429665,0.000464213911,
9.106177433618,0.000463332959,
9.106177434986,0.000468020932,
9.112785508175,0.000047580816,
9.112785515361,0.000047516754,
9.112785520572,0.000047509496,
9.112802156204,1.900115e-10,
9.112839703714,-8.619322e-22,
9.112839703714,-4.351736e-20,
9.112839703714,-9.143677e-21,
9.112839703715,-4.188764e-20,
9.112839703715,-3.849622e-20,
9.112839703715,-1.769541e-19,
9.112839703716,-1.904082e-19,
9.112847528978,2.174741e-20,
9.112847528978,4.061296e-23,
9.112847539267,6.212301e-23,
9.112847539278,-1.349067e-19,
9.112847539278,-2.376522e-19,
9.112847539279,-2.450797e-19,
9.112847539279,-3.206370e-19,
9.112847539279,-5.527698e-19,
9.112847539350,2.155892e-21,
9.112864812239,0.000022654462,
9.112864817514,0.000022639796,
9.112864819728,0.000022663288,
9.112869239061,3.896806e-11,
9.112869239063,6.870181e-11,
9.112869239063,1.052538e-10,
9.112869239063,8.278879e-11,
9.112869239123,7.376169e-11,
9.112920601716,6.581709e-13,
9.112920601716,6.989643e-13,
9.112920601717,3.054515e-13,
9.112920601717,1.298038e-12,
9.112920601742,3.588054e-13,
9.112921244341,4.241133e-22,
9.112921244341,5.452360e-22,
9.112921244341,5.637301e-22,
9.112921244341,9.308994e-23,
9.112921244341,2.621693e-22,
9.112921244342,1.268439e-21,
9.112921244342,1.557142e-22,
9.121677283299,6.124574e-22,
9.121677308290,-6.874362e-23,
9.121677328678,8.462921e-22,
9.122035075906,-2.014921e-22,
9.122035076079,-3.562716e-26,
9.122035076080,-2.494395e-25,
9.122035076080,-3.786265e-26,
9.122035076081,-5.642748e-26,
9.122035098828,5.684822e-21,
9.122035167602,3.651513e-20,
9.122110125857,-2.203615e-22,
9.122110127569,2.455663e-21,
9.122110129668,5.460418e-22,
9.122110150597,6.794290e-22,
9.122110278545,7.748311e-21,
9.122320405680,-4.413273e-22,
9.122320493021,7.003641e-21,
9.122320503085,1.012237e-21,
9.122357841726,1.610132e-21,
9.122357842739,7.360320e-21,
9.122357844008,1.493129e-21,
9.122357894432,-1.669749e-21,
9.122357916781,7.375526e-21,
9.123439157498,1.175578e-20,
9.134608874625,4.058646e-10,
9.134608874691,8.287597e-11,
9.134608874694,3.884158e-10,
9.134608874695,4.082716e-10,
9.134608874696,5.093297e-10,
9.134755221575,0.000165493173,
9.134755226605,0.000166718601,
9.134755229061,0.000167779715,
9.137346584684,0.000028501535,
9.137346598835,0.000028441260,
9.137372378693,6.117424e-21,
9.137372378693,1.586908e-20,


==> anc/Ar_uncontracted.csv <==
Calculated excitation energies and oscillator strengths of Ar atom using DCB-X2C-CVS-EOM-CCSD with the uncontracted basis described in the main text. These data correspond to panel 3 of Figure 1 in the main text. 
energy(E_h), oscillator strength
9.000783586248,-2.418546e-09,
9.000783586248,2.771255e-09,
9.000783586249,9.221383e-09,
9.000783586250,2.024852e-09,
9.000783586250,1.101288e-08,
9.002256081737,0.001984720077,
9.002256081892,0.001967354147,
9.002256082760,0.001986891053,
9.056521357078,1.166945e-19,
9.056521358993,-1.957266e-18,
9.056521363878,2.976806e-18,
9.057708633769,1.072747e-20,
9.057708645571,-5.593759e-19,
9.057708648617,6.280187e-18,
9.057708648618,-1.536580e-25,
9.057708648651,2.285965e-24,
9.057708648761,3.762173e-20,
9.057708651317,3.967636e-19,
9.057978394905,-3.602050e-18,
9.057978402453,1.663987e-18,
9.057978404730,-9.413723e-19,
9.057978404946,-7.143581e-19,
9.057978405508,1.047958e-20,
9.058701237250,7.753139e-20,
9.058701249602,-5.745636e-18,
9.058701256007,4.290470e-18,
9.058814575549,-3.766482e-19,
9.058814583642,1.194637e-19,
9.058814583806,3.667703e-18,
9.058814583902,6.662770e-20,
9.058814585638,-4.877864e-21,
9.062300689857,-1.417541e-19,
9.079697323443,1.381167e-08,
9.080437144815,0.000944852182,
9.080437162926,0.000978633075,
9.080437163382,0.000962445202,
9.094561410281,-2.117593e-10,
9.094561410281,6.598444e-10,
9.094561410282,1.480805e-09,
9.094561410282,9.122511e-11,
9.094561410283,2.160800e-09,
9.094942304795,0.000472254705,
9.094942313864,0.000468680053,
9.094942325072,0.000474681590,
9.101523196832,0.000046617484,
9.101523200101,0.000046648538,
9.101523201033,0.000046568277,
9.101539835914,1.741289e-10,
9.101578132882,1.682514e-21,
9.101578132882,-1.629420e-19,
9.101578132882,-2.829430e-19,
9.101578132882,-1.364848e-19,
9.101578132883,-8.331321e-20,
9.101578132883,-1.787993e-19,
9.101578132883,-9.663859e-19,
9.101586160094,-3.176609e-18,
9.101586160095,3.167871e-21,
9.101586160095,4.318027e-23,
9.101586160095,7.499916e-22,
9.101586160095,1.605654e-19,
9.101586160107,-1.232572e-19,
9.101586160164,-4.351647e-20,
9.101586160177,-1.593174e-20,
9.101586164452,-5.211988e-18,
9.101603995992,0.000022543425,
9.101603996715,0.000022541749,
9.101603999748,0.000022559781,
9.101608204225,6.156922e-11,
9.101608204225,5.605037e-11,
9.101608204226,4.203937e-11,
9.101608204226,1.451489e-10,
9.101608204226,3.938373e-11,
9.101660686365,6.909458e-13,
9.101660686366,1.264736e-12,
9.101660686366,6.076360e-14,
9.101660686366,4.684333e-13,
9.101660686367,6.658252e-13,
9.101661240138,-2.240682e-21,
9.101661240139,1.265376e-19,
9.101661240139,3.567116e-20,
9.101661240139,-1.095323e-20,
9.101661240139,-2.665686e-20,
9.101661240139,4.825555e-20,
9.101661240140,1.154224e-20,
9.110384567799,-1.185840e-15,
9.110384620857,1.990644e-16,
9.110384641798,-1.854992e-16,
9.110762095284,6.197147e-21,
9.110762112354,6.553867e-21,
9.110762120323,3.098299e-18,
9.110762120323,2.061569e-16,
9.110762120468,-1.952542e-16,
9.110762124185,1.492759e-17,
9.110762128597,3.420088e-16,
9.110835609346,-1.253389e-17,
9.110835647891,-6.460365e-17,
9.110835650192,-3.708489e-17,
9.110835652578,2.229017e-17,
9.110835652602,-2.993698e-16,
9.111051302625,-9.506070e-17,
9.111051304740,-2.520171e-16,
9.111051351658,3.835835e-17,
9.111093946265,3.348477e-19,
9.111093954512,-8.543541e-18,
9.111093954739,1.384598e-16,
9.111093961846,-1.362500e-16,
9.111094010081,-9.726837e-17,
9.112146650060,-9.237118e-16,
9.123359038946,-8.461328e-11,
9.123359038946,2.399288e-10,
9.123359038947,5.589846e-10,
9.123359038947,-1.994901e-11,
9.123359038948,8.400153e-10,
9.123505235472,0.000169504843,
9.123505239626,0.000166988659,
9.123505252782,0.000168151899,
9.126085764758,0.000028042883,
9.126085775069,0.000028043075,
9.126093027147,1.134387e-10,
9.126111827089,1.192956e-18,


==> anc/Cr_DCB60root.csv <==
21.289482739186,-1.029351e-07      
21.290472851989,0.000411285463  
21.296211976519,0.001424863402  
21.302462611535,0.000879732091  
21.304727351570,-1.329743e-07     
21.315262919590,0.000383779643  
21.317988647037,0.002293924727  
21.319037776021,0.005267582464   
21.323322637047,-7.203411e-08      
21.331822750826,0.008149832595   
21.332849082469,0.001741647221  
21.336253561342,0.002607885729  
21.340821338277,0.001802908899   
21.341926761007,-1.686464e-08     
21.345953339866,0.000478196791  
21.348967597995,1.942366e-07      
21.349603200422,0.006033346925   
21.350128498760,0.007111788535  
21.353412027640,0.001640485911   
21.354558464914,0.003064407886   
21.362173733489,0.003684288987   
21.362354593092,0.000000649126   
21.374834674277,0.007943828146   
21.377424598370,3.401496e-08       
21.378728726825,0.004589267615  
21.380931644806,0.016498725262   
21.387686037088,0.017553283947  
21.392449415508,0.001010120142   
21.392749474627,0.000001204193  
21.405308326932,0.004022524131   
21.405613463114,0.009094669132   
21.407885739650,0.009641315869  
21.410410469832,1.134983e-07      
21.418836537819,0.000965208763   
21.419861791550,0.006291585811  
21.420793542146,0.000071895638  
21.425641734320,-8.228506e-08     
21.427567401562,0.061752444176  
21.452120867255,0.061835383959   
21.455357518349,0.083622843434  
21.607158987096,-1.705786e-08     
21.612301246413,0.001344367360  
21.616897741453,0.006086877422  
21.627152898579,0.022195979267   
21.637781905025,0.000188060288   
21.637980426449,0.000021247935  
21.637999853028,0.000010326285   
21.638051967851,-5.266081e-09      
21.639934591337,0.000008578714   
21.641810048471,0.000006176522  
21.641846079724,0.000029967058  
21.642005883533,-1.491977e-08      
21.642022272123,3.216039e-07       
21.642736053565,1.051851e-07       
21.651922747316,0.007599933953   
21.652796705869,0.013332506774  
21.658379893418,0.000084623864   
21.660941473711,1.584812e-08      
21.671278515372,0.018742788893   
21.674438779163,0.022920012107


==> anc/SiCl4_1ex2c.csv <==
Calculated excitation energies and oscillator strengths of SiCl4 using 1e-X2C-CVS-EOM-CCSD. These data correspond to panel 4 of Figure 2 in the main text. 
energy(E_h), oscillator strength
3.845917520395,-2.586240e-09,
3.845917520568,4.621890e-08,
3.845917520855,5.166931e-09,
3.845917577578,6.385036e-09,
3.845917579838,-9.629865e-10,
3.854063628835,0.012209460312,
3.854063628882,0.012160450209,
3.854063631686,0.012241835384,
3.870204682161,1.022077e-08,
3.878430209901,0.025095889445,
3.878430215353,0.025040502924,
3.878430216844,0.025008025835,
3.886991708387,1.115475e-08,
3.886991709185,-1.781495e-08,
3.886991712806,1.765102e-08,
3.903259694392,1.782248e-09,
3.903751770712,2.865452e-07,
3.903751779108,3.393825e-07,
3.903751798583,3.250077e-07,
3.904279899171,1.887537e-08,
3.904279919705,7.951756e-09,
3.904279924655,3.276440e-08,
3.908156034407,3.249501e-08,
3.908156056772,6.629689e-08,
3.909218957695,0.001587433404,
3.909219013714,0.001610414749,
3.909219013735,0.001581545292,
3.913974156900,-1.275000e-08,
3.913974186812,1.729236e-08,
3.913974192084,5.915100e-09,
3.916790044668,0.003432986495,
3.916790062127,0.003416768265,
3.916790068614,0.003436241732,
3.916811790378,2.666307e-09,
3.916811833011,3.759862e-09,
3.930296568965,-2.167571e-09,
3.932132639359,1.932794e-09,
3.932132644075,-3.189777e-09,
3.932132646691,1.536041e-09,
3.936390416286,-1.406634e-08,


==> anc/SiCl4_DCB.csv <==
Calculated excitation energies and oscillator strengths of SiCl4 using DCB-X2C-CVS-EOM-CCSD. These data correspond to panel 3 of Figure 2 of the main text.
energy(E_h), oscillator strength
3.846398274577,6.382188e-09,
3.846398280053,1.567186e-09,
3.846398299047,8.157024e-09,
3.846398343059,2.290719e-08,
3.846398349011,9.031959e-09,
3.854330673082,0.011344640314,
3.854330677606,0.011359338437,
3.854330697711,0.011389768436,
3.868926995988,7.327602e-09,
3.877359622134,0.025950351201,
3.877359626030,0.025729667876,
3.877359648308,0.025868004591,
3.887117581992,-3.007852e-09,
3.887117584330,-3.285586e-09,
3.887117592457,-5.615054e-09,
3.903599801852,2.820730e-08,
3.904091827067,0.000001230796,
3.904091866248,9.548015e-07,
3.904092063626,0.000001138888,
3.904627232094,-3.818788e-09,
3.904627241125,5.497641e-10,
3.904627269425,7.290476e-10,
3.908386284335,5.977358e-08,
3.908386304962,-2.543338e-08,
3.909472378488,0.001535485341,
3.909472420649,0.001536312184,
3.909472442156,0.001540479790,
3.914148044153,6.900115e-09,
3.914148069938,2.891358e-10,
3.914148214121,-2.712198e-09,
3.917127578779,0.003416769993,
3.917127636618,0.003413600635,
3.917127640300,0.003414409156,
3.917147777036,-7.226863e-09,
3.917147783728,4.956267e-09,
3.929794166402,6.395903e-10,
3.930881256044,1.950477e-09,
3.930881493573,9.872819e-10,
3.930881509758,5.751002e-10,
3.935085305697,5.076162e-08,


==> anc/Ti_1e_frz50.csv <==
16.845706508147,1.064437e-08
16.852978156992,0.001444726388
16.852979166782,0.001436497873
16.852979182112,0.001437499942
16.863030917587,6.783215e-09
16.863031323266,4.658884e-08
16.865803595382,-3.111510e-08
16.865803603972,1.022748e-08
16.865804181251,3.440430e-08
16.879616359965,3.284188e-09
16.883479759719,-2.034850e-08
16.883480176343,-3.210824e-08
16.883480309700,1.303619e-08
16.887364394136,0.007929766842
16.887364519302,0.007814399930
16.887364735090,0.008013115753
16.889444688291,1.846178e-08
16.893419308770,0.000168950841
16.893422551368,0.000164133184
16.893422806001,0.000171064095
16.900029889163,-1.492374e-08
16.900032601947,5.998606e-09
16.904030239419,1.597428e-08
16.904030537595,2.116220e-08
16.904032965429,3.012480e-09
16.907269479040,-1.830445e-09
16.907271633995,2.826090e-09
16.907271643162,-1.846411e-08
16.921994353800,0.002306170291
16.921994386579,0.002319194889
16.921995347638,0.002354737872
16.923346439568,1.945262e-08
16.923349246785,-3.003748e-09
16.923363492595,5.065927e-09
16.927225423879,5.878952e-10
16.927225518349,-2.918059e-09
16.927225718692,-3.106115e-09
16.963283059000,0.098473242168
16.963283073955,0.098739274832
16.963285334095,0.098827727775
17.082790020877,-2.672165e-09
17.082791671870,9.464918e-10
17.086241413497,-6.569952e-08
17.086242649073,6.643123e-08
17.086242659964,2.381561e-08
17.101000808120,0.015298439114
17.101000823884,0.015371219544
17.101002166466,0.015454102856
17.121989129348,-7.587659e-10
17.121994823780,-2.447244e-08
17.121994850419,-1.366974e-08
17.123917352670,5.067422e-09
17.123921151470,-2.586281e-09
17.127348461092,2.061185e-08
17.127348478095,-5.511487e-08
17.127351285869,-1.181961e-09
17.129602758995,-3.694079e-11
17.160173572079,0.098741535037
17.160173621676,0.098694277891
17.160176177034,0.099791587877


==> anc/Ti_DCB_frz50.csv <==
16.839593233705,-1.364156e-08
16.846783136993,0.001410284457
16.846784173734,0.001400798291
16.846784198297,0.001411916462
16.856799353328,6.181823e-09
16.856799597985,9.613571e-09
16.859568824621,-2.628893e-08
16.859569106349,6.844124e-08
16.859569535509,-2.272118e-08
16.873499133892,3.399508e-09
16.877307073872,5.641121e-09
16.877307481257,-2.856044e-08
16.877307846579,-2.316684e-09
16.881229334672,0.007721461540
16.881229527362,0.007909452565
16.881229803555,0.007838585343
16.883240013379,-2.450712e-08
16.887234632106,0.000138345263
16.887237683258,0.000136578840
16.887237995011,0.000126706423
16.893795487902,1.837399e-08
16.893798149978,2.252270e-08
16.897881181655,1.937532e-08
16.897881301149,4.696154e-09
16.897883346360,-4.024812e-08
16.901062388285,1.654418e-08
16.901064763854,1.579282e-09
16.901064872499,-8.687151e-09
16.915809063397,0.002348846252
16.915809268363,0.002268671460
16.915810512975,0.002317660678
16.917170435977,-2.055658e-08
16.917173043710,4.897378e-09
16.917199913770,7.029268e-09
16.921067231071,1.299028e-09
16.921067464515,-1.197039e-08
16.921067482532,4.334010e-09
16.956817997091,0.096086862622
16.956818042149,0.096290793982
16.956820479692,0.095952720349
17.067092468499,-4.977428e-08
17.067094308154,-6.399651e-09
17.070561095875,5.072764e-09
17.070562342791,8.944937e-09
17.070562409098,1.383649e-07
17.085280639602,0.015579234091
17.085280741673,0.015589929508
17.085282193340,0.015497544588
17.106249760323,-8.149773e-09
17.106255324936,7.808657e-10
17.106255444471,7.203407e-08
17.108206940030,5.352135e-08
17.108210795736,1.345300e-08
17.111597377849,1.669605e-08
17.111597570738,-1.935915e-08
17.111600222627,8.675314e-09
17.113851741781,3.231811e-10
17.145038239985,0.102078252524
17.145038580784,0.102078501405
17.145040851182,0.101948167795
17.185529499245,0.000024251461
17.185529528929,0.000024401800
17.185529901611,0.000023470678
17.185669839933,1.793525e-08
17.185670001549,5.944228e-09
17.185670066109,2.819103e-09
17.185670093857,2.098524e-09
17.185670318363,-4.134861e-09


==> anc/V_DCB.csv <==
18.996022774275,-8.278575e-08
18.998147094361,0.000558423149
19.004984779129,0.001039826087
19.004985071633,0.000971336619
19.008219469524,0.000607009109
19.008220809969,0.000638562792
19.013316530688,-3.274899e-07
19.015738030957,0.000041719530
19.015740080768,0.000025040267
19.017978842143,0.000707842731
19.027083071856,0.000018912769
19.027089304960,0.000029983397
19.030451285775,-4.238471e-08
19.032326345079,0.003531028758
19.047182624496,0.020867582814
19.047186671698,0.019811336935
19.056642456873,-8.685543e-08
19.059442744514,0.000057908709
19.059446088023,0.000035277390
19.066215668980,0.001912877185
19.067462991565,0.000026420180
19.067465739446,0.000017527864
19.073719034006,0.002201761838
19.073719445721,0.002015333751
19.076398491189,-1.971365e-07
19.084539248882,0.000075689985
19.087861907264,-5.196109e-08
19.089085919668,0.000054759562
19.089086071772,0.000070641322
19.107078193579,0.017795870340
19.107864360229,0.045729973419
19.107871046433,0.045196199415
19.112416050785,2.398105e-09
19.113805942884,0.003883042597
19.113808590821,0.003862320698
19.130266838841,0.000042469125
19.130266896458,0.000045252498
19.148645506733,0.034029349021
19.148651144141,0.034708641886
19.160522990390,0.083902431251
19.264749257798,0.000001798278
19.264757638421,-4.442266e-07
19.268571253014,0.000101656732
19.268577733610,0.000091397166
19.271907074352,3.139496e-08
19.277376945943,0.007063576949
19.288986178717,0.032196016892
19.288991727467,0.031557467161
19.322415354923,0.000051011415
19.322421537608,0.000070120552
19.325108453774,1.996214e-08
19.326851038218,0.000135146444
19.326853678173,0.000128981109
19.339341076406,0.000689158208
19.339536651358,0.000064686792
19.339536662144,0.000067488695
19.339627318886,2.656118e-09
19.340375006568,0.000268263159
19.340375310798,0.000251134788
19.340583321900,0.000020168594
19.340583334697,0.000020487341
19.344725144666,0.026972863795
19.346153028798,0.045889650800
19.346157125555,0.045687493591
19.372005058314,-9.924789e-09
19.382095799064,0.019412997701
19.382100122110,0.019365202597
19.394887852763,0.046958438522
19.415769951908,-4.438827e-09
19.416224475333,0.000185078070
19.416226552867,0.000179608745

